SHViT: Single-Head Vision Transformer with Memory Efficient Macro Design

Recently, efficient Vision Transformers have shown great performance with low latency on resource-constrained devices. Conventionally, they use 4x4 patch embeddings and a 4-stage structure at the macro level, while utilizing sophisticated attention with multi-head configuration at the micro level. This paper aims to address computational redundancy at all design levels in a memory-efficient manner. We discover that using larger-stride patchify stem not only reduces memory access costs but also achieves competitive performance by leveraging token representations with reduced spatial redundancy from the early stages. Furthermore, our preliminary analyses suggest that attention layers in the early stages can be substituted with convolutions, and several attention heads in the latter stages are computationally redundant. To handle this, we introduce a single-head attention module that inherently prevents head redundancy and simultaneously boosts accuracy by parallelly combining global and local information. Building upon our solutions, we introduce SHViT, a Single-Head Vision Transformer that obtains the state-of-the-art speed-accuracy tradeoff. For example, on ImageNet-1k, our SHViT-S4 is 3.3x, 8.1x, and 2.4x faster than MobileViTv2 x1.0 on GPU, CPU, and iPhone12 mobile device, respectively, while being 1.3% more accurate. For object detection and instance segmentation on MS COCO using Mask-RCNN head, our model achieves performance comparable to FastViT-SA12 while exhibiting 3.8x and 2.0x lower backbone latency on GPU and mobile device, respectively.

==> maxg_proportional_to_m.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "%matplotlib inline\n",
    "sns.set_style('dark') # darkgrid, white grid, dark, white and ticks\n",
    "plt.rc('axes', titlesize=18)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=14)    # fontsize of the x and y labels\n",
    "plt.rc('xtick', labelsize=13)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=13)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=12)    # legend fontsize\n",
    "plt.rc('font', size=13)          # controls default text sizes\n",
    "\n",
    "# Get x values of the sine wave\n",
    "time        = np.arange(0, 10, 0.1);\n",
    " \n",
    "# Amplitude of the sine wave is sine of a variable like time\n",
    "amplitude   = np.sin(time)\n",
    " \n",
    "# Plot a sine wave using time and amplitude obtained for the sine wave\n",
    "plt.plot(time, amplitude)\n",
    " \n",
    "# Give a title for the sine wave plot\n",
    "plt.title('Sine wave')\n",
    " \n",
    "# Give x axis label for the sine wave plot\n",
    "plt.xlabel('Time')\n",
    " \n",
    "# Give y axis label for the sine wave plot\n",
    "plt.ylabel('Amplitude = sin(time)')\n",
    "plt.grid(True, which='both')\n",
    "plt.axhline(y=0, color='k')\n",
    "plt.show()\n",
    " \n",
    "# Display the sine wave\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-3-461d96b3961c>:6: RuntimeWarning: invalid value encountered in true_divide\n",
      "  amplitude = sin1 / sin2\n"
     ]
    }
   ],
   "source": [
    "M = 2\n",
    "time = np.arange(0, 1000, 0.1);\n",
    "sin1 = np.sin(M*time)\n",
    "sin2 = np.sin(time)\n",
    "\n",
    "amplitude = sin1 / sin2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-46-e76ea0e61703>:17: MatplotlibDeprecationWarning: Adding an axes using the same arguments as a previous axes currently reuses the earlier instance.  In a future version, a new instance will always be created and returned.  Meanwhile, this warning can be suppressed, and the future behavior ensured, by passing a unique label to each axes instance.\n",
      "  ax=plt.axes()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.ticker as ticker\n",
    "\n",
    "fig = plt.figure(figsize=(5,5))\n",
    "palet = sns.color_palette(\"tab10\")\n",
    "\n",
    "amp_list = []\n",
    "for M in range(200):\n",
    "  time        = np.arange(0, 10000, 0.1);\n",
    "  sin1  = np.sin(M*time)\n",
    "  sin2   = np.sin(time)\n",
    "\n",
    "  amplitude = sin1 / (sin2 + 0.000001)\n",
    "\n",
    "  amp_list.append(max(amplitude))\n",
    "\n",
    "plt.plot(amp_list)\n",
    "ax=plt.axes()\n",
    "ax.xaxis.set_major_locator(ticker.MultipleLocator(50))\n",
    "ax.yaxis.set_major_locator(ticker.MultipleLocator(50))\n",
    "plt.grid(axis='y', linewidth=1)\n",
    "plt.grid(axis='x', linewidth=1)\n",
    "plt.axhline(y=0, color='gray')\n",
    "plt.axvline(x=0, color='gray')\n",
    "plt.ylim((-10,205))\n",
    "plt.xlim((-10,205))\n",
    "#plt.title('Max(g) proportional to M\\n')\n",
    "plt.xlabel(r'$\\mathit{M}$')\n",
    "plt.ylabel(r'$\\mathit{max(g)}$')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(amp_list)\n",
    "plt.grid(axis='y', linewidth=1)\n",
    "plt.grid(axis='x', linewidth=1)\n",
    "plt.ylim((90,210))\n",
    "plt.xlim((90,205))\n",
    "plt.xlabel(r'$\\mathit{M}$')\n",
    "plt.ylabel(r'$\\mathit{max(g)}$')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

